Credit Scores: Performance and Equity

Credit scores are critical for allocating consumer debt in the United States, yet little evidence is available on their performance. We benchmark a widely used credit score against a machine learning model of consumer default and find significant misclassification of borrowers, especially those with low scores. Our model improves predictive accuracy for young, low-income, and minority groups due to its superior performance with low quality data, resulting in a gain in standing for these populations. Our findings suggest that improving credit scoring performance could lead to more equitable access to credit.

==> Tables/credit_risk_csv/time_effects_plots.m <==
%% plot time effects for costs misclassification regressions
% this version controls for age and age squared.
clear, clc

legendEntries = {'Superprime', 'Prime', 'Near Prime', 'Subprime','Deep Subprime'};


%% credit cards time effects
data=xlsread('credit_card_reg_l1_no_income.xlsx',1,'b16:e225');

cl=zeros(42,5); inquiry=zeros(42,5);	cc_origination=zeros(42,5);	cc_origination_2=zeros(42,5);

for ii=1:1:5
    cl(:,ii)=data(42*(ii-1)+1:42*ii,1); 
    inquiry(:,ii)=data(42*(ii-1)+1:42*ii,2);
    cc_origination(:,ii)=data(42*(ii-1)+1:42*ii,3);
    cc_origination_2(:,ii)=data(42*(ii-1)+1:42*ii,4);
end
data=[];

%% credit card profile effects
data=xlsread('credit_card_reg_l1_no_income.xlsx',1,'b5:e9');
%% credit card constant
const=xlsread('credit_card_reg_l1_no_income.xlsx',1,'b226:e226');

cl_fe=data(:,1)'+const(1); inquiry_fe=data(:,2)'+const(2);	
cc_origination_fe=data(:,3)'+const(3);	cc_origination_2_fe=data(:,4)'+const(4);


cl=cl+cl_fe; inquiry=inquiry+inquiry_fe;
cc_origination=cc_origination+cc_origination_fe;
cc_origination_2=cc_origination_2+cc_origination_2_fe;

figure(1)
subplot(221), plot(cl/4,'linewidth',4); title('Credit Limit'); ylabel('$ Thousands')
subplot(222), plot(inquiry,'linewidth',4); title('Inquiries')
subplot(223), plot(cc_origination,'linewidth',4); title('Originations')
subplot(224), plot(cc_origination_2,'linewidth',4); title('Fraction Originated if Inquired')
lgd = legend(legendEntries);


%% mortgages
data=xlsread('mortgage_reg_l1_no_income.xlsx',1,'b16:e225');
cl=zeros(42,5); inquiry=zeros(42,5);	cc_origination=zeros(42,5);	cc_origination_2=zeros(42,5);


for ii=1:1:5
    cl(:,ii)=data(42*(ii-1)+1:42*ii,1); 

    inquiry(:,ii)=data(42*(ii-1)+1:42*ii,2);
    cc_origination(:,ii)=data(42*(ii-1)+1:42*ii,3);
    cc_origination_2(:,ii)=data(42*(ii-1)+1:42*ii,4);
end


figure(2)
subplot(221), plot(cl/4,'linewidth',4); title('Balances'); ylabel('$ Thousands')
subplot(222), plot(inquiry,'linewidth',4); title('Inquiries')
subplot(223), plot(cc_origination,'linewidth',4); title('Originations')
subplot(224), plot(cc_origination_2,'linewidth',4); title('Fraction Originated if Inquired')
lgd = legend(legendEntries);




==> Tables/credit_risk_csv/time_effects_plots_agebin.m <==
%% plot time effects for costs misclassification regressions
% this version controls for age bins
clear, clc

legendEntries = {'Superprime', 'Prime', 'Near Prime', 'Subprime','Deep Subprime'};

%% dates
startDate = datetime('2006-01-01');     % Starting at Q1 2006
endDate = datetime('2016-06-30');      % Ending at Q4 2009
quarters = startDate:calquarters(1):endDate; % Dates for each quarter


%% fraction in each age bin
age_dist=[0.214871229 0.182297709 0.192726614 0.183887715 0.130314346 0.095902387];

%% credit cards time effects
data=xlsread('credit_card_reg_l1_age_bin_no_income.xlsx',1,'b40:e249');

cl=zeros(42,5); inquiry=zeros(42,5);	cc_origination=zeros(42,5);	cc_origination_2=zeros(42,5);

for ii=1:1:5
    cl(:,ii)=data(42*(ii-1)+1:42*ii,1); 
    inquiry(:,ii)=data(42*(ii-1)+1:42*ii,2);
    cc_origination(:,ii)=data(42*(ii-1)+1:42*ii,3);
    cc_origination_2(:,ii)=data(42*(ii-1)+1:42*ii,4);
end
data=[];

%% credit card profile effects
data=xlsread('credit_card_reg_l1_age_bin_no_income.xlsx',1,'b5:e9');
%% credit card constant
const=xlsread('credit_card_reg_l1_age_bin_no_income.xlsx',1,'b250:e250');

cl_fe=data(:,1)'+const(1); inquiry_fe=data(:,2)'+const(2);	
cc_origination_fe=data(:,3)'+const(3);	cc_origination_2_fe=data(:,4)'+const(4);

cl=cl+cl_fe; inquiry=inquiry+inquiry_fe;
cc_origination=cc_origination+cc_origination_fe;
cc_origination_2=cc_origination_2+cc_origination_2_fe;

%% age effects
age_eff=xlsread('credit_card_reg_l1_age_bin_no_income.xlsx',1,'b10:e39');
cl_age=zeros(1,5); inquiry_age=zeros(1,5);	cc_origination_age=zeros(1,5);	cc_origination_2_age=zeros(1,5);

for ii=1:1:5
    cl_age(:,ii)=age_dist*age_eff(6*(ii-1)+1:6*ii,1); 
    inquiry_age(:,ii)=age_dist*age_eff(6*(ii-1)+1:6*ii,2);
    cc_origination_age(:,ii)=age_dist*age_eff(6*(ii-1)+1:6*ii,3);
    cc_origination_2_age(:,ii)=age_dist*age_eff(6*(ii-1)+1:6*ii,4);
end

cl=cl+cl_age; inquiry=inquiry+inquiry_age;
cc_origination=cc_origination+cc_origination_age;
cc_origination_2=cc_origination_2+cc_origination_2_age;


% moving average
for tt=2:1:size(cl,1)-1
    cl(tt,:)=mean(cl(tt-1:tt+1,:));
    inquiry(tt,:)=mean(inquiry(tt-1:tt+1,:));
    cc_origination(tt,:)=mean(cc_origination(tt-1:tt+1,:));
    cc_origination_2(tt,:)=mean(cc_origination_2(tt-1:tt+1,:));
end

figure(1)
subplot(221), plot(quarters,cl/1000,'linewidth',4); title('Credit Limit'); ylabel('$ Thousands')
recessionplot

subplot(222), plot(quarters,inquiry,'linewidth',4); title('Inquiries'), 
recessionplot
lgd = legend(legendEntries); lgd.Location = 'northeast';

subplot(223), plot(quarters,cc_origination,'linewidth',4); title('Originations'), 
recessionplot

subplot(224), plot(quarters,cc_origination_2,'linewidth',4); title('Fraction Originated if Inquired')
recessionplot
saveas(gcf, 'creditcard_te.eps', 'epsc')

%% create Table 10

CL=mean(cl/1000)'; INQ=mean(inquiry)'*100;
CC_OR=mean(cc_origination)'*100;
CC_OR_2=mean(cc_origination_2)'*100;

T_CC = table(string(legendEntries)', CL, INQ, CC_OR, CC_OR_2, 'VariableNames', {'Risk Profile' 'Credit Limits/Balances' 'Inquiries' 'Originations' 'Originations if Inquired'});
disp(T_CC)

%% mortgages
data=xlsread('mortgage_reg_l1_age_bin_no_income.xlsx',1,'b40:e249');
cl=zeros(42,5); inquiry=zeros(42,5);	cc_origination=zeros(42,5);	cc_origination_2=zeros(42,5);


for ii=1:1:5
    cl(:,ii)=data(42*(ii-1)+1:42*ii,1); 

    inquiry(:,ii)=data(42*(ii-1)+1:42*ii,2);
    cc_origination(:,ii)=data(42*(ii-1)+1:42*ii,3);
    cc_origination_2(:,ii)=data(42*(ii-1)+1:42*ii,4);
end

%% credit card profile effects
data=xlsread('mortgage_reg_l1_age_bin_no_income.xlsx',1,'b5:e9');
%% credit card constant
const=xlsread('mortgage_reg_l1_age_bin_no_income.xlsx',1,'b250:e250');

cl_fe=data(:,1)'+const(1); inquiry_fe=data(:,2)'+const(2);	
cc_origination_fe=data(:,3)'+const(3);	cc_origination_2_fe=data(:,4)'+const(4);


cl=cl+cl_fe; inquiry=inquiry+inquiry_fe;
cc_origination=cc_origination+cc_origination_fe;
cc_origination_2=cc_origination_2+cc_origination_2_fe;

%% age effects
age_eff=xlsread('mortgage_reg_l1_age_bin_no_income.xlsx',1,'b10:e39');
cl_age=zeros(1,5); inquiry_age=zeros(1,5);	cc_origination_age=zeros(1,5);	cc_origination_2_age=zeros(1,5);

for ii=1:1:5
    cl_age(:,ii)=age_dist*age_eff(6*(ii-1)+1:6*ii,1); 
    inquiry_age(:,ii)=age_dist*age_eff(6*(ii-1)+1:6*ii,2);
    cc_origination_age(:,ii)=age_dist*age_eff(6*(ii-1)+1:6*ii,3);
    cc_origination_2_age(:,ii)=age_dist*age_eff(6*(ii-1)+1:6*ii,4);
end


cl=cl+cl_age; inquiry=inquiry+inquiry_age;
cc_origination=cc_origination+cc_origination_age;
cc_origination_2=cc_origination_2+cc_origination_2_age;



% moving average
for tt=2:1:size(cl,1)-1
    cl(tt,:)=mean(cl(tt-1:tt+1,:));
    inquiry(tt,:)=mean(inquiry(tt-1:tt+1,:));
    cc_origination(tt,:)=mean(cc_origination(tt-1:tt+1,:));
    cc_origination_2(tt,:)=mean(cc_origination_2(tt-1:tt+1,:));
end


figure(2)
subplot(221), plot(quarters,cl/1000,'linewidth',4); title('Balances'); ylabel('$ Thousands')
recessionplot
 
subplot(222), plot(quarters,inquiry,'linewidth',4); title('Inquiries')
recessionplot
lgd = legend(legendEntries); lgd.Location = 'northeast';

subplot(223), plot(quarters,cc_origination,'linewidth',4); title('Originations')
recessionplot

subplot(224), plot(quarters,cc_origination_2,'linewidth',4); title('Fraction Originated if Inquired')
recessionplot

saveas(gcf, 'mortgage_te.eps', 'epsc')


%% create Table 10

CL=mean(cl/1000)'; INQ=mean(inquiry)'*100;
CC_OR=mean(cc_origination)'*100;
CC_OR_2=mean(cc_origination_2)'*100;

T_MORT = table(string(legendEntries)', CL, INQ, CC_OR, CC_OR_2, 'VariableNames', {'Risk Profile' 'Credit Limits/Balances' 'Inquiries' 'Originations' 'Originations if Inquired'});
disp(T_MORT)



==> Tables/credit_risk_csv/time_effects_plots_agebin_nointerac.m <==
%% plot time effects for costs misclassification regressions
% this version controls for age bins
clear, clc

legendEntries = {'Superprime', 'Prime', 'Near Prime', 'Subprime','Deep Subprime'};

%% dates
startDate = datetime('2006-01-01');     % Starting at Q1 2006
endDate = datetime('2016-06-30');      % Ending at Q2 2016
quarters = startDate:calquarters(1):endDate; % Dates for each quarter


%% fraction in each age bin, aggregate
age_dist=[0.214871229 0.182297709 0.192726614 0.183887715 0.130314346 0.095902387];

%% credit cards time effects
data=xlsread('credit_card_reg_l1_age_bin_no_income_quarter_only_interaction.xlsx',1,'b16:g225');

cl=zeros(42,5); inquiry=zeros(42,5);	cc_origination=zeros(42,5);	cc_origination_2=zeros(42,5);
has=zeros(42,5); bal=zeros(42,5);

for ii=1:1:5
    cl(:,ii)=data(42*(ii-1)+1:42*ii,1); 
    inquiry(:,ii)=data(42*(ii-1)+1:42*ii,2);
    cc_origination(:,ii)=data(42*(ii-1)+1:42*ii,3);
    cc_origination_2(:,ii)=data(42*(ii-1)+1:42*ii,4);
    has(:,ii)=data(42*(ii-1)+1:42*ii,5); 
    bal(:,ii)=data(42*(ii-1)+1:42*ii,6); 
end
data=[];

%% credit card profile effects
data=xlsread('credit_card_reg_l1_age_bin_no_income_quarter_only_interaction.xlsx',1,'b5:g9');
%% credit card constant
const=xlsread('credit_card_reg_l1_age_bin_no_income_quarter_only_interaction.xlsx',1,'b226:g226');

cl_fe=data(:,1)'+const(1); inquiry_fe=data(:,2)'+const(2);	
cc_origination_fe=data(:,3)'+const(3);	cc_origination_2_fe=data(:,4)'+const(4);
has_fe=data(:,5)'+const(5); bal_fe=data(:,6)'+const(6);

cl=cl+cl_fe; inquiry=inquiry+inquiry_fe;
cc_origination=cc_origination+cc_origination_fe;
cc_origination_2=cc_origination_2+cc_origination_2_fe;
has=has+has_fe; bal=bal+bal_fe;

%% age effects
age_eff=xlsread('credit_card_reg_l1_age_bin_no_income_quarter_only_interaction.xlsx',1,'b10:g15');

cl_age=age_dist*age_eff(:,1);
inquiry_age=age_dist*age_eff(:,2);
cc_origination_age=age_dist*age_eff(:,3);
cc_origination_2_age=age_dist*age_eff(:,4);
has_age=age_dist*age_eff(:,5);
bal_age=age_dist*age_eff(:,6);

cl=cl+cl_age; inquiry=inquiry+inquiry_age;
cc_origination=cc_origination+cc_origination_age;
cc_origination_2=cc_origination_2+cc_origination_2_age;
has=has+has_age;
bal=bal+bal_age;

% moving average
for tt=2:1:size(cl,1)-1
    cl(tt,:)=mean(cl(tt-1:tt+1,:));
    inquiry(tt,:)=mean(inquiry(tt-1:tt+1,:));
    cc_origination(tt,:)=mean(cc_origination(tt-1:tt+1,:));
    cc_origination_2(tt,:)=mean(cc_origination_2(tt-1:tt+1,:));
    has(tt,:)=mean(has(tt-1:tt+1,:));
    bal(tt,:)=mean(bal(tt-1:tt+1,:));
end

figure(1)
subplot(231), plot(quarters,cl/1000,'linewidth',4); title('Credit Limit, unconditional','fontsize',14); 
ylabel('$ Thousands','fontsize',14)
recessionplot
ax = gca; ax.FontSize = 13; xtickangle(45);

subplot(232), plot(quarters,bal/1000,'linewidth',4); title('Credit Limit, conditional','fontsize',14); 
ylabel('$ Thousands','fontsize',14)
recessionplot
ax = gca; ax.FontSize = 13; xtickangle(45);

subplot(233), plot(quarters,has*100,'linewidth',4); title('Fraction with credit card','fontsize',14); 
ylabel('Percent','fontsize',14)
recessionplot
ax = gca; ax.FontSize = 13; xtickangle(45);


subplot(234), plot(quarters,inquiry*100,'linewidth',4); title('Inquiries','fontsize',14);
ylabel('Percent','fontsize',14);
recessionplot
lgd = legend(legendEntries,'fontsize',14); lgd.Location = 'northeast';
ax = gca; ax.FontSize = 13; xtickangle(45);

subplot(235), plot(quarters,cc_origination*100,'linewidth',4); title('Originations','fontsize',14), 
ylabel('Percent','fontsize',14);
recessionplot
ax = gca; ax.FontSize = 13; xtickangle(45);

subplot(236), plot(quarters,cc_origination_2*100,'linewidth',4); title('Fraction Originated if Inquired','fontsize',14)
ylabel('Percent','fontsize',14);
recessionplot
ax = gca; ax.FontSize = 13; xtickangle(45);

% subplot(131), plot(quarters,cl/1000,'linewidth',4); title('Balances'); ylabel('$ Thousands')
% recessionplot
% 
% subplot(132), plot(quarters,inquiry*100,'linewidth',4); title('Inquiries')
% recessionplot
% lgd = legend(legendEntries); lgd.Location = 'northeast';
% 
% subplot(133), plot(quarters,cc_origination_2*100,'linewidth',4); title('Fraction Originated if Inquired')
% recessionplot

saveas(gcf, 'creditcard_te_nointerac.eps', 'epsc')

%% create Table 10

CL=mean(cl/1000)'; INQ=mean(inquiry)'*100;
CC_OR=mean(cc_origination)'*100;
CC_OR_2=mean(cc_origination_2)'*100;
HAS=mean(has)'*100;
BAL=mean(bal)'/1000;

T_CC = table(string(legendEntries)', CL, HAS, BAL, INQ, CC_OR, CC_OR_2, 'VariableNames', {'Risk Profile' 'Credit Limits/Balances, unconditional' 'Fraction with' 'Credit limits/Balances, conditional' 'Inquiries' 'Originations' 'Originations if Inquired'});
disp(T_CC)

%% mortgages
data=xlsread('mortgage_reg_l1_age_bin_no_income_quarter_only_interaction.xlsx',1,'b16:g225');
cl=zeros(42,5); inquiry=zeros(42,5);	cc_origination=zeros(42,5);	cc_origination_2=zeros(42,5);
has=zeros(42,5); bal=zeros(42,5);

for ii=1:1:5
    cl(:,ii)=data(42*(ii-1)+1:42*ii,1); 
    inquiry(:,ii)=data(42*(ii-1)+1:42*ii,2);
    cc_origination(:,ii)=data(42*(ii-1)+1:42*ii,3);
    cc_origination_2(:,ii)=data(42*(ii-1)+1:42*ii,4);
    has(:,ii)=data(42*(ii-1)+1:42*ii,5); 
    bal(:,ii)=data(42*(ii-1)+1:42*ii,6); 
end

%% credit card profile effects
data=xlsread('mortgage_reg_l1_age_bin_no_income_quarter_only_interaction.xlsx',1,'b5:g9');
%% credit card constant
const=xlsread('mortgage_reg_l1_age_bin_no_income_quarter_only_interaction.xlsx',1,'b226:g226');

cl_fe=data(:,1)'+const(1); inquiry_fe=data(:,2)'+const(2);	
cc_origination_fe=data(:,3)'+const(3);	cc_origination_2_fe=data(:,4)'+const(4);
has_fe=data(:,5)'+const(5); bal_fe=data(:,6)'+const(6);

cl=cl+cl_fe; inquiry=inquiry+inquiry_fe;
cc_origination=cc_origination+cc_origination_fe;
cc_origination_2=cc_origination_2+cc_origination_2_fe;
has=has+has_fe; bal=bal+bal_fe;

%% age effects
age_eff=xlsread('mortgage_reg_l1_age_bin_no_income_quarter_only_interaction.xlsx',1,'b10:g15');

cl_age=age_dist*age_eff(:,1);
inquiry_age=age_dist*age_eff(:,2);
cc_origination_age=age_dist*age_eff(:,3);
cc_origination_2_age=age_dist*age_eff(:,4);
has_age=age_dist*age_eff(:,5);
bal_age=age_dist*age_eff(:,6);

cl=cl+cl_age; inquiry=inquiry+inquiry_age;
cc_origination=cc_origination+cc_origination_age;
cc_origination_2=cc_origination_2+cc_origination_2_age;
has=has+has_age;
bal=bal+bal_age;


% moving average
for tt=2:1:size(cl,1)-1
    cl(tt,:)=mean(cl(tt-1:tt+1,:));
    inquiry(tt,:)=mean(inquiry(tt-1:tt+1,:));
    cc_origination(tt,:)=mean(cc_origination(tt-1:tt+1,:));
    cc_origination_2(tt,:)=mean(cc_origination_2(tt-1:tt+1,:));
    has(tt,:)=mean(has(tt-1:tt+1,:));
    bal(tt,:)=mean(bal(tt-1:tt+1,:));
end


figure(2)
subplot(231), plot(quarters,cl/1000,'linewidth',4); title('Balances, unconditional','fontsize',14); 
ylabel('$ Thousands','fontsize',14)
recessionplot
ax = gca; ax.FontSize = 13; xtickangle(45);

subplot(232), plot(quarters,bal/1000,'linewidth',4); title('Balances, conditional','fontsize',14); 
ylabel('$ Thousands','fontsize',14)
recessionplot
ax = gca; ax.FontSize = 13; xtickangle(45);

subplot(233), plot(quarters,has*100,'linewidth',4); title('Fraction with Mortgage','fontsize',14); 
ylabel('Percent','fontsize',14)
recessionplot
ax = gca; ax.FontSize = 13; xtickangle(45);


subplot(234), plot(quarters,inquiry*100,'linewidth',4); title('Inquiries','fontsize',14);
ylabel('Percent','fontsize',14);
recessionplot
lgd = legend(legendEntries,'fontsize',14); lgd.Location = 'northeast';
ax = gca; ax.FontSize = 13; xtickangle(45);

subplot(235), plot(quarters,cc_origination*100,'linewidth',4); title('Originations','fontsize',14), 
ylabel('Percent','fontsize',14);
recessionplot
ax = gca; ax.FontSize = 13; xtickangle(45);

subplot(236), plot(quarters,cc_origination_2*100,'linewidth',4); title('Fraction Originated if Inquired','fontsize',14)
ylabel('Percent','fontsize',14);
recessionplot
ax = gca; ax.FontSize = 13; xtickangle(45);


% subplot(131), plot(quarters,cl/1000,'linewidth',4); title('Balances'); ylabel('$ Thousands')
% recessionplot
% 
% subplot(132), plot(quarters,inquiry*100,'linewidth',4); title('Inquiries')
% recessionplot
% lgd = legend(legendEntries); lgd.Location = 'northeast';
% 
% subplot(133), plot(quarters,cc_origination_2*100,'linewidth',4); title('Fraction Originated if Inquired')
% recessionplot

saveas(gcf, 'mortgage_te_nointerac.eps', 'epsc')

%% create Table 10

CL=mean(cl/1000)'; INQ=mean(inquiry)'*100;
CC_OR=mean(cc_origination)'*100;
CC_OR_2=mean(cc_origination_2)'*100;
HAS=mean(has)'*100;
BAL=mean(bal)'/1000;

T_MORT = table(string(legendEntries)', CL, HAS,BAL, INQ, CC_OR, CC_OR_2, 'VariableNames', {'Risk Profile' 'Credit Limits/Balances, unconditional' 'Fraction with' 'Credit limits/Balances, conditional' 'Inquiries' 'Originations' 'Originations if Inquired'});
disp(T_MORT)

%% Save summary estimation results into Matlab file

T_stacked = vertcat(T_CC, T_MORT);

filename='time_effects_plots_agebin_nointerac.xlsx';
writetable(T_stacked, filename, 'WriteRowNames', true);

==> Tables/credit_risk_csv/time_effects_plots_agebin_nointerac_updated.m <==
%% plot time effects for costs misclassification regressions
% this version controls for age bins
clear, clc

legendEntries = {'Superprime', 'Prime', 'Near Prime', 'Subprime','Deep Subprime'};

%% dates
startDate = datetime('2006-01-01');     % Starting at Q1 2006
endDate = datetime('2016-06-30');      % Ending at Q2 2016
quarters = startDate:calquarters(1):endDate; % Dates for each quarter


%% fraction in each age bin, aggregate
age_dist=[0.214871229 0.182297709 0.192726614 0.183887715 0.130314346 0.095902387];

%% credit cards time effects
data=xlsread('credit_card_reg_l1_age_bin_no_income_quarter_only_interaction_updated.xlsx',1,'b16:g225');

cl=zeros(42,5); inquiry=zeros(42,5);	cc_origination=zeros(42,5);	cc_origination_2=zeros(42,5);
has=zeros(42,5); bal=zeros(42,5);

for ii=1:1:5
    cl(:,ii)=data(42*(ii-1)+1:42*ii,1); 
    inquiry(:,ii)=data(42*(ii-1)+1:42*ii,2);
    cc_origination(:,ii)=data(42*(ii-1)+1:42*ii,3);
    cc_origination_2(:,ii)=data(42*(ii-1)+1:42*ii,4);
    has(:,ii)=data(42*(ii-1)+1:42*ii,5); 
    bal(:,ii)=data(42*(ii-1)+1:42*ii,6); 
end
data=[];

%% credit card profile effects
data=xlsread('credit_card_reg_l1_age_bin_no_income_quarter_only_interaction_updated.xlsx',1,'b5:g9');
%% credit card constant
const=xlsread('credit_card_reg_l1_age_bin_no_income_quarter_only_interaction_updated.xlsx',1,'b226:g226');

cl_fe=data(:,1)'+const(1); inquiry_fe=data(:,2)'+const(2);	
cc_origination_fe=data(:,3)'+const(3);	cc_origination_2_fe=data(:,4)'+const(4);
has_fe=data(:,5)'+const(5); bal_fe=data(:,6)'+const(6);

cl=cl+cl_fe; inquiry=inquiry+inquiry_fe;
cc_origination=cc_origination+cc_origination_fe;
cc_origination_2=cc_origination_2+cc_origination_2_fe;
has=has+has_fe; bal=bal+bal_fe;

%% age effects
age_eff=xlsread('credit_card_reg_l1_age_bin_no_income_quarter_only_interaction_updated.xlsx',1,'b10:g15');

cl_age=age_dist*age_eff(:,1);
inquiry_age=age_dist*age_eff(:,2);
cc_origination_age=age_dist*age_eff(:,3);
cc_origination_2_age=age_dist*age_eff(:,4);
has_age=age_dist*age_eff(:,5);
bal_age=age_dist*age_eff(:,6);

cl=cl+cl_age; inquiry=inquiry+inquiry_age;
cc_origination=cc_origination+cc_origination_age;
cc_origination_2=cc_origination_2+cc_origination_2_age;
has=has+has_age;
bal=bal+bal_age;

% moving average
for tt=2:1:size(cl,1)-1
    cl(tt,:)=mean(cl(tt-1:tt+1,:));
    inquiry(tt,:)=mean(inquiry(tt-1:tt+1,:));
    cc_origination(tt,:)=mean(cc_origination(tt-1:tt+1,:));
    cc_origination_2(tt,:)=mean(cc_origination_2(tt-1:tt+1,:));
    has(tt,:)=mean(has(tt-1:tt+1,:));
    bal(tt,:)=mean(bal(tt-1:tt+1,:));
end

figure(1)
subplot(231), plot(quarters,cl/1000,'linewidth',4); title('Credit Limit, unconditional','fontsize',14); 
ylabel('$ Thousands','fontsize',14)
recessionplot
ax = gca; ax.FontSize = 13; xtickangle(45);

subplot(232), plot(quarters,bal/1000,'linewidth',4); title('Credit Limit, conditional','fontsize',14); 
ylabel('$ Thousands','fontsize',14)
recessionplot
ax = gca; ax.FontSize = 13; xtickangle(45);

subplot(233), plot(quarters,has*100,'linewidth',4); title('Fraction with credit card','fontsize',14); 
ylabel('Percent','fontsize',14)
recessionplot
ax = gca; ax.FontSize = 13; xtickangle(45);


subplot(234), plot(quarters,inquiry*100,'linewidth',4); title('Inquiries','fontsize',14);
ylabel('Percent','fontsize',14);
recessionplot
lgd = legend(legendEntries,'fontsize',14); lgd.Location = 'northeast';
ax = gca; ax.FontSize = 13; xtickangle(45);

subplot(235), plot(quarters,cc_origination*100,'linewidth',4); title('Originations','fontsize',14), 
ylabel('Percent','fontsize',14);
recessionplot
ax = gca; ax.FontSize = 13; xtickangle(45);

subplot(236), plot(quarters,cc_origination_2*100,'linewidth',4); title('Fraction Originated if Inquired','fontsize',14)
ylabel('Percent','fontsize',14);
recessionplot
ax = gca; ax.FontSize = 13; xtickangle(45);

figure(11)

subplot(221), plot(quarters,has*100,'linewidth',4); title('Fraction with credit card','fontsize',14); 
ylabel('Percent','fontsize',14)
recessionplot
ax = gca; ax.FontSize = 13; xtickangle(45);

subplot(222), plot(quarters,cl/1000,'linewidth',4); title('Credit Limit','fontsize',14); 
ylabel('$ Thousands','fontsize',14)
recessionplot
ax = gca; ax.FontSize = 13; xtickangle(45);

subplot(223), plot(quarters,inquiry*100,'linewidth',4); title('Inquiries','fontsize',14);
ylabel('Percent','fontsize',14);
recessionplot
lgd = legend(legendEntries,'fontsize',14); lgd.Location = 'northeast';
ax = gca; ax.FontSize = 13; xtickangle(45);

subplot(224), plot(quarters,cc_origination_2*100,'linewidth',4); title('Fraction Originated if Inquired','fontsize',14)
ylabel('Percent','fontsize',14);
recessionplot
ax = gca; ax.FontSize = 13; xtickangle(45);

saveas(gcf, 'creditcard_te_nointerac.eps', 'epsc')

%% create Table 10

CL=mean(cl/1000)'; INQ=mean(inquiry)'*100;
CC_OR=mean(cc_origination)'*100;
CC_OR_2=mean(cc_origination_2)'*100;
HAS=mean(has)'*100;
BAL=mean(bal)'/1000;

T_CC = table(string(legendEntries)', HAS,CL, INQ, CC_OR_2, 'VariableNames', {'Risk Profile' 'Fraction with' 'Credit Limits/Balances'  'Inquiries' 'Originations if Inquired'});
disp(T_CC)

%% mortgages
data=xlsread('mortgage_reg_l1_age_bin_no_income_quarter_only_interaction_updated.xlsx',1,'b16:j225');
cl=zeros(42,5); inquiry=zeros(42,5);	cc_origination=zeros(42,5);	cc_origination_2=zeros(42,5);
has=zeros(42,5); bal=zeros(42,5); col_7=zeros(42,5); col_8=zeros(42,5); col_9=zeros(42,5);

for ii=1:1:5
    cl(:,ii)=data(42*(ii-1)+1:42*ii,1); 
    inquiry(:,ii)=data(42*(ii-1)+1:42*ii,2);
    cc_origination(:,ii)=data(42*(ii-1)+1:42*ii,3);
    cc_origination_2(:,ii)=data(42*(ii-1)+1:42*ii,4);
    has(:,ii)=data(42*(ii-1)+1:42*ii,5); 
    bal(:,ii)=data(42*(ii-1)+1:42*ii,6); 
    col_7(:,ii)=data(42*(ii-1)+1:42*ii,7); 
    col_8(:,ii)=data(42*(ii-1)+1:42*ii,8); 
    col_9(:,ii)=data(42*(ii-1)+1:42*ii,9); 
end

%% credit card profile effects
data=xlsread('mortgage_reg_l1_age_bin_no_income_quarter_only_interaction_updated.xlsx',1,'b5:j9');
%% credit card constant
const=xlsread('mortgage_reg_l1_age_bin_no_income_quarter_only_interaction_updated.xlsx',1,'b226:j226');

cl_fe=data(:,1)'+const(1); inquiry_fe=data(:,2)'+const(2);	
cc_origination_fe=data(:,3)'+const(3);	cc_origination_2_fe=data(:,4)'+const(4);
has_fe=data(:,5)'+const(5); bal_fe=data(:,6)'+const(6);
col_7_fe=data(:,7)'+const(7); col_8_fe=data(:,8)'+const(8); col_9_fe=data(:,9)'+const(9);

cl=cl+cl_fe; inquiry=inquiry+inquiry_fe;
cc_origination=cc_origination+cc_origination_fe;
cc_origination_2=cc_origination_2+cc_origination_2_fe;
has=has+has_fe; bal=bal+bal_fe;
col_7=col_7+col_7_fe; col_8=col_8+col_8_fe; col_9=col_9+col_9_fe;


%% age effects
age_eff=xlsread('mortgage_reg_l1_age_bin_no_income_quarter_only_interaction_updated.xlsx',1,'b10:j15');

cl_age=age_dist*age_eff(:,1);
inquiry_age=age_dist*age_eff(:,2);
cc_origination_age=age_dist*age_eff(:,3);
cc_origination_2_age=age_dist*age_eff(:,4);
has_age=age_dist*age_eff(:,5);
bal_age=age_dist*age_eff(:,6);
col_7_age=age_dist*age_eff(:,7);
col_8_age=age_dist*age_eff(:,8);
col_9_age=age_dist*age_eff(:,9);


cl=cl+cl_age; inquiry=inquiry+inquiry_age;
cc_origination=cc_origination+cc_origination_age;
cc_origination_2=cc_origination_2+cc_origination_2_age;
has=has+has_age; bal=bal+bal_age;
col_7=col_7+col_7_age; col_8=col_8+col_8_age; col_9=col_9+col_9_age;

% moving average
for tt=2:1:size(cl,1)-1
    cl(tt,:)=mean(cl(tt-1:tt+1,:));
    inquiry(tt,:)=mean(inquiry(tt-1:tt+1,:));
    cc_origination(tt,:)=mean(cc_origination(tt-1:tt+1,:));
    cc_origination_2(tt,:)=mean(cc_origination_2(tt-1:tt+1,:));
    has(tt,:)=mean(has(tt-1:tt+1,:));
    bal(tt,:)=mean(bal(tt-1:tt+1,:));
    col_7(tt,:)=mean(col_7(tt-1:tt+1,:));
    col_8(tt,:)=mean(col_8(tt-1:tt+1,:));
    col_9(tt,:)=mean(col_9(tt-1:tt+1,:));
end


figure(2)
subplot(331), plot(quarters,cl/1000,'linewidth',4); title('Balances, unconditional','fontsize',14); 
ylabel('$ Thousands','fontsize',14)
recessionplot
ax = gca; ax.FontSize = 13; xtickangle(45);

subplot(332), plot(quarters,bal/1000,'linewidth',4); title('Balances, conditional','fontsize',14); 
ylabel('$ Thousands','fontsize',14)
recessionplot
ax = gca; ax.FontSize = 13; xtickangle(45);

subplot(333), plot(quarters,has*100,'linewidth',4); title('Fraction with Mortgage','fontsize',14); 
ylabel('Percent','fontsize',14)
recessionplot
ax = gca; ax.FontSize = 13; xtickangle(45);


subplot(334), plot(quarters,inquiry*100,'linewidth',4); title('Inquiries','fontsize',14);
ylabel('Percent','fontsize',14);
recessionplot
lgd = legend(legendEntries,'fontsize',14); lgd.Location = 'northeast';
ax = gca; ax.FontSize = 13; xtickangle(45);

subplot(335), plot(quarters,cc_origination*100,'linewidth',4); title('Originations','fontsize',14), 
ylabel('Percent','fontsize',14);
recessionplot
ax = gca; ax.FontSize = 13; xtickangle(45);

subplot(336), plot(quarters,cc_origination_2*100,'linewidth',4); title('Fraction Originated if Inquired','fontsize',14)
ylabel('Percent','fontsize',14);
recessionplot
ax = gca; ax.FontSize = 13; xtickangle(45);

subplot(337), plot(quarters,col_7/1000,'linewidth',4); title('???','fontsize',14)
ylabel('$ Thousands','fontsize',14)
recessionplot
ax = gca; ax.FontSize = 13; xtickangle(45);

subplot(338), plot(quarters,col_8/1000,'linewidth',4); title('???','fontsize',14)
ylabel('$ Thousands','fontsize',14)
recessionplot
ax = gca; ax.FontSize = 13; xtickangle(45);

subplot(339), plot(quarters,col_9/1000,'linewidth',4); title('???','fontsize',14)
ylabel('$ Thousands','fontsize',14)
recessionplot
ax = gca; ax.FontSize = 13; xtickangle(45);


figure(21)

subplot(221), plot(quarters,has*100,'linewidth',4); title('Fraction with mortgage','fontsize',14); 
ylabel('Percent','fontsize',14)
recessionplot
ax = gca; ax.FontSize = 13; xtickangle(45);

subplot(222), plot(quarters,cl/1000,'linewidth',4); title('Balances','fontsize',14); 
ylabel('$ Thousands','fontsize',14)
recessionplot
ax = gca; ax.FontSize = 13; xtickangle(45);

subplot(223), plot(quarters,inquiry*100,'linewidth',4); title('Inquiries','fontsize',14);
ylabel('Percent','fontsize',14);
recessionplot
lgd = legend(legendEntries,'fontsize',14); lgd.Location = 'northeast';
ax = gca; ax.FontSize = 13; xtickangle(45);

subplot(224), plot(quarters,cc_origination_2*100,'linewidth',4); title('Fraction Originated if Inquired','fontsize',14)
ylabel('Percent','fontsize',14);
recessionplot
ax = gca; ax.FontSize = 13; xtickangle(45);

saveas(gcf, 'mortgage_te_nointerac.eps', 'epsc')

%% create Table 10

CL=mean(cl/1000)'; INQ=mean(inquiry)'*100;
CC_OR=mean(cc_origination)'*100;
CC_OR_2=mean(cc_origination_2)'*100;
HAS=mean(has)'*100;
BAL=mean(bal)'/1000;

T_MORT = table(string(legendEntries)', HAS,CL, INQ, CC_OR_2, 'VariableNames', {'Risk Profile' 'Fraction with' 'Credit Limits/Balances'  'Inquiries' 'Originations if Inquired'});
disp(T_MORT)

%% Save summary estimation results into Matlab file

T_stacked = vertcat(T_CC, T_MORT);

filename='time_effects_plots_agebin_nointerac_updated.xlsx';
writetable(T_stacked, filename, 'WriteRowNames', true);

==> Tables/credit_risk_csv/time_effects_plots_agebin_nointerac_v2.m <==
%% plot time effects for costs misclassification regressions
% this version controls for age bins
clear, clc

legendEntries = {'Superprime', 'Prime', 'Near Prime', 'Subprime','Deep Subprime'};

%% dates
startDate = datetime('2006-01-01');     % Starting at Q1 2006
endDate = datetime('2016-06-30');      % Ending at Q2 2016
quarters = startDate:calquarters(1):endDate; % Dates for each quarter


%% fraction in each age bin, aggregate
age_dist=[0.214871229 0.182297709 0.192726614 0.183887715 0.130314346 0.095902387];

%% credit cards time effects
data=xlsread('credit_card_reg_l1_age_bin_no_income_quarter_only_interaction.xlsx',1,'b16:g225');

cl=zeros(42,5); inquiry=zeros(42,5);	cc_origination=zeros(42,5);	cc_origination_2=zeros(42,5);
has=zeros(42,5); bal=zeros(42,5);

for ii=1:1:5
    cl(:,ii)=data(42*(ii-1)+1:42*ii,1); 
    inquiry(:,ii)=data(42*(ii-1)+1:42*ii,2);
    cc_origination(:,ii)=data(42*(ii-1)+1:42*ii,3);
    cc_origination_2(:,ii)=data(42*(ii-1)+1:42*ii,4);
    has(:,ii)=data(42*(ii-1)+1:42*ii,5); 
    bal(:,ii)=data(42*(ii-1)+1:42*ii,6); 
end
data=[];

%% credit card profile effects
data=xlsread('credit_card_reg_l1_age_bin_no_income_quarter_only_interaction.xlsx',1,'b5:g9');
%% credit card constant
const=xlsread('credit_card_reg_l1_age_bin_no_income_quarter_only_interaction.xlsx',1,'b226:g226');

cl_fe=data(:,1)'+const(1); inquiry_fe=data(:,2)'+const(2);	
cc_origination_fe=data(:,3)'+const(3);	cc_origination_2_fe=data(:,4)'+const(4);
has_fe=data(:,5)'+const(5); bal_fe=data(:,6)'+const(6);

cl=cl+cl_fe; inquiry=inquiry+inquiry_fe;
cc_origination=cc_origination+cc_origination_fe;
cc_origination_2=cc_origination_2+cc_origination_2_fe;
has=has+has_fe; bal=bal+bal_fe;

%% age effects
age_eff=xlsread('credit_card_reg_l1_age_bin_no_income_quarter_only_interaction.xlsx',1,'b10:g15');

cl_age=age_dist*age_eff(:,1);
inquiry_age=age_dist*age_eff(:,2);
cc_origination_age=age_dist*age_eff(:,3);
cc_origination_2_age=age_dist*age_eff(:,4);
has_age=age_dist*age_eff(:,5);
bal_age=age_dist*age_eff(:,6);

cl=cl+cl_age; inquiry=inquiry+inquiry_age;
cc_origination=cc_origination+cc_origination_age;
cc_origination_2=cc_origination_2+cc_origination_2_age;
has=has+has_age;
bal=bal+bal_age;

% moving average
for tt=2:1:size(cl,1)-1
    cl(tt,:)=mean(cl(tt-1:tt+1,:));
    inquiry(tt,:)=mean(inquiry(tt-1:tt+1,:));
    cc_origination(tt,:)=mean(cc_origination(tt-1:tt+1,:));
    cc_origination_2(tt,:)=mean(cc_origination_2(tt-1:tt+1,:));
    has(tt,:)=mean(has(tt-1:tt+1,:));
    bal(tt,:)=mean(bal(tt-1:tt+1,:));
end

figure(1)
subplot(231), plot(quarters,cl/1000,'linewidth',4); title('Credit Limit, unconditional','fontsize',14); 
ylabel('$ Thousands','fontsize',14)
recessionplot
ax = gca; ax.FontSize = 13; xtickangle(45);

subplot(232), plot(quarters,bal/1000,'linewidth',4); title('Credit Limit, conditional','fontsize',14); 
ylabel('$ Thousands','fontsize',14)
recessionplot
ax = gca; ax.FontSize = 13; xtickangle(45);

subplot(233), plot(quarters,has*100,'linewidth',4); title('Fraction with credit card','fontsize',14); 
ylabel('Percent','fontsize',14)
recessionplot
ax = gca; ax.FontSize = 13; xtickangle(45);


subplot(234), plot(quarters,inquiry*100,'linewidth',4); title('Inquiries','fontsize',14);
ylabel('Percent','fontsize',14);
recessionplot
lgd = legend(legendEntries,'fontsize',14); lgd.Location = 'northeast';
ax = gca; ax.FontSize = 13; xtickangle(45);

subplot(235), plot(quarters,cc_origination*100,'linewidth',4); title('Originations','fontsize',14), 
ylabel('Percent','fontsize',14);
recessionplot
ax = gca; ax.FontSize = 13; xtickangle(45);

subplot(236), plot(quarters,cc_origination_2*100,'linewidth',4); title('Fraction Originated if Inquired','fontsize',14)
ylabel('Percent','fontsize',14);
recessionplot
ax = gca; ax.FontSize = 13; xtickangle(45);

% subplot(131), plot(quarters,cl/1000,'linewidth',4); title('Balances'); ylabel('$ Thousands')
% recessionplot
% 
% subplot(132), plot(quarters,inquiry*100,'linewidth',4); title('Inquiries')
% recessionplot
% lgd = legend(legendEntries); lgd.Location = 'northeast';
% 
% subplot(133), plot(quarters,cc_origination_2*100,'linewidth',4); title('Fraction Originated if Inquired')
% recessionplot

saveas(gcf, 'creditcard_te_nointerac.eps', 'epsc')

%% create Table 10

CL=mean(cl/1000)'; INQ=mean(inquiry)'*100;
CC_OR=mean(cc_origination)'*100;
CC_OR_2=mean(cc_origination_2)'*100;
HAS=mean(has)'*100;
BAL=mean(bal)'/1000;

T_CC = table(string(legendEntries)', CL, HAS, BAL, INQ, CC_OR, CC_OR_2, 'VariableNames', {'Risk Profile' 'Credit Limits/Balances, unconditional' 'Fraction with' 'Credit limits/Balances, conditional' 'Inquiries' 'Originations' 'Originations if Inquired'});
disp(T_CC)

%% mortgages
data=xlsread('mortgage_reg_l1_age_bin_no_income_quarter_only_interaction_v2.xlsx',1,'b16:j225');
cl=zeros(42,5); inquiry=zeros(42,5);	cc_origination=zeros(42,5);	cc_origination_2=zeros(42,5);
has=zeros(42,5); bal=zeros(42,5); col_7=zeros(42,5); col_8=zeros(42,5); col_9=zeros(42,5);

for ii=1:1:5
    cl(:,ii)=data(42*(ii-1)+1:42*ii,1); 
    inquiry(:,ii)=data(42*(ii-1)+1:42*ii,2);
    cc_origination(:,ii)=data(42*(ii-1)+1:42*ii,3);
    cc_origination_2(:,ii)=data(42*(ii-1)+1:42*ii,4);
    has(:,ii)=data(42*(ii-1)+1:42*ii,5); 
    bal(:,ii)=data(42*(ii-1)+1:42*ii,6); 
    col_7(:,ii)=data(42*(ii-1)+1:42*ii,7); 
    col_8(:,ii)=data(42*(ii-1)+1:42*ii,8); 
    col_9(:,ii)=data(42*(ii-1)+1:42*ii,9); 
end

%% credit card profile effects
data=xlsread('mortgage_reg_l1_age_bin_no_income_quarter_only_interaction_v2.xlsx',1,'b5:j9');
%% credit card constant
const=xlsread('mortgage_reg_l1_age_bin_no_income_quarter_only_interaction_v2.xlsx',1,'b226:j226');

cl_fe=data(:,1)'+const(1); inquiry_fe=data(:,2)'+const(2);	
cc_origination_fe=data(:,3)'+const(3);	cc_origination_2_fe=data(:,4)'+const(4);
has_fe=data(:,5)'+const(5); bal_fe=data(:,6)'+const(6);
col_7_fe=data(:,7)'+const(7); col_8_fe=data(:,8)'+const(8); col_9_fe=data(:,9)'+const(9);

cl=cl+cl_fe; inquiry=inquiry+inquiry_fe;
cc_origination=cc_origination+cc_origination_fe;
cc_origination_2=cc_origination_2+cc_origination_2_fe;
has=has+has_fe; bal=bal+bal_fe;
col_7=col_7+col_7_fe; col_8=col_8+col_8_fe; col_9=col_9+col_9_fe;


%% age effects
age_eff=xlsread('mortgage_reg_l1_age_bin_no_income_quarter_only_interaction_v2.xlsx',1,'b10:j15');

cl_age=age_dist*age_eff(:,1);
inquiry_age=age_dist*age_eff(:,2);
cc_origination_age=age_dist*age_eff(:,3);
cc_origination_2_age=age_dist*age_eff(:,4);
has_age=age_dist*age_eff(:,5);
bal_age=age_dist*age_eff(:,6);
col_7_age=age_dist*age_eff(:,7);
col_8_age=age_dist*age_eff(:,8);
col_9_age=age_dist*age_eff(:,9);


cl=cl+cl_age; inquiry=inquiry+inquiry_age;
cc_origination=cc_origination+cc_origination_age;
cc_origination_2=cc_origination_2+cc_origination_2_age;
has=has+has_age; bal=bal+bal_age;
col_7=col_7+col_7_age; col_8=col_8+col_8_age; col_9=col_9+col_9_age;

% moving average
for tt=2:1:size(cl,1)-1
    cl(tt,:)=mean(cl(tt-1:tt+1,:));
    inquiry(tt,:)=mean(inquiry(tt-1:tt+1,:));
    cc_origination(tt,:)=mean(cc_origination(tt-1:tt+1,:));
    cc_origination_2(tt,:)=mean(cc_origination_2(tt-1:tt+1,:));
    has(tt,:)=mean(has(tt-1:tt+1,:));
    bal(tt,:)=mean(bal(tt-1:tt+1,:));
    col_7(tt,:)=mean(col_7(tt-1:tt+1,:));
    col_8(tt,:)=mean(col_8(tt-1:tt+1,:));
    col_9(tt,:)=mean(col_9(tt-1:tt+1,:));
end


figure(2)
subplot(331), plot(quarters,cl/1000,'linewidth',4); title('Balances, unconditional','fontsize',14); 
ylabel('$ Thousands','fontsize',14)
recessionplot
ax = gca; ax.FontSize = 13; xtickangle(45);

subplot(332), plot(quarters,bal/1000,'linewidth',4); title('Balances, conditional','fontsize',14); 
ylabel('$ Thousands','fontsize',14)
recessionplot
ax = gca; ax.FontSize = 13; xtickangle(45);

subplot(333), plot(quarters,has*100,'linewidth',4); title('Fraction with Mortgage','fontsize',14); 
ylabel('Percent','fontsize',14)
recessionplot
ax = gca; ax.FontSize = 13; xtickangle(45);


subplot(334), plot(quarters,inquiry*100,'linewidth',4); title('Inquiries','fontsize',14);
ylabel('Percent','fontsize',14);
recessionplot
lgd = legend(legendEntries,'fontsize',14); lgd.Location = 'northeast';
ax = gca; ax.FontSize = 13; xtickangle(45);

subplot(335), plot(quarters,cc_origination*100,'linewidth',4); title('Originations','fontsize',14), 
ylabel('Percent','fontsize',14);
recessionplot
ax = gca; ax.FontSize = 13; xtickangle(45);

subplot(336), plot(quarters,cc_origination_2*100,'linewidth',4); title('Fraction Originated if Inquired','fontsize',14)
ylabel('Percent','fontsize',14);
recessionplot
ax = gca; ax.FontSize = 13; xtickangle(45);

subplot(337), plot(quarters,col_7/1000,'linewidth',4); title('???','fontsize',14)
ylabel('$ Thousands','fontsize',14)
recessionplot
ax = gca; ax.FontSize = 13; xtickangle(45);

subplot(338), plot(quarters,col_8/1000,'linewidth',4); title('???','fontsize',14)
ylabel('$ Thousands','fontsize',14)
recessionplot
ax = gca; ax.FontSize = 13; xtickangle(45);

subplot(339), plot(quarters,col_9/1000,'linewidth',4); title('???','fontsize',14)
ylabel('$ Thousands','fontsize',14)
recessionplot
ax = gca; ax.FontSize = 13; xtickangle(45);


% subplot(131), plot(quarters,cl/1000,'linewidth',4); title('Balances'); ylabel('$ Thousands')
% recessionplot
% 
% subplot(132), plot(quarters,inquiry*100,'linewidth',4); title('Inquiries')
% recessionplot
% lgd = legend(legendEntries); lgd.Location = 'northeast';
% 
% subplot(133), plot(quarters,cc_origination_2*100,'linewidth',4); title('Fraction Originated if Inquired')
% recessionplot

saveas(gcf, 'mortgage_te_nointerac.eps', 'epsc')

%% create Table 10

CL=mean(cl/1000)'; INQ=mean(inquiry)'*100;
CC_OR=mean(cc_origination)'*100;
CC_OR_2=mean(cc_origination_2)'*100;
HAS=mean(has)'*100;
BAL=mean(bal)'/1000;

T_MORT = table(string(legendEntries)', CL, HAS,BAL, INQ, CC_OR, CC_OR_2, 'VariableNames', {'Risk Profile' 'Credit Limits/Balances, unconditional' 'Fraction with' 'Credit limits/Balances, conditional' 'Inquiries' 'Originations' 'Originations if Inquired'});
disp(T_MORT)

%% Save summary estimation results into Matlab file

T_stacked = vertcat(T_CC, T_MORT);

filename='time_effects_plots_agebin_nointerac.xlsx';
writetable(T_stacked, filename, 'WriteRowNames', true);

==> Tables/vulnerables_performance/AUC_CF.m <==
%% calculates AUC counterfactuals for model and credit score

clear, clc

%% load share distributions
shares=xlsread('auc_comparisons.xlsx',1,'c2:p11');
%get counterfactual shares, that is shares for non-marginalized group
CF_shares=shares;
CF_shares(:,3:4)=shares(:,5:6);
CF_shares(:,7:8)=shares(:,9:10);
CF_shares(:,11:12)=shares(:,13:14);

%% load AUC
auc=xlsread('auc_comparisons.xlsx',1,'c15:p24');

%% average AUC by feature composition and demographic group
for ii=1:size(shares,2)
    AUC_default(ii)=shares(1:2,ii)'*auc(1:2,ii);
    AUC_history(ii)=shares(3:4,ii)'*auc(3:4,ii);

    AUC_mortgage(ii)=shares(5:6,ii)'*auc(5:6,ii);
    AUC_hist_mort(ii)=shares(7:10,ii)'*auc(7:10,ii);
end

%% CF AUC using non-marginalized group shares
for ii=1:size(shares,2)
    AUC_default_CF(ii)=CF_shares(1:2,ii)'*auc(1:2,ii);
    AUC_history_CF(ii)=CF_shares(3:4,ii)'*auc(3:4,ii);

    AUC_mortgage_CF(ii)=CF_shares(5:6,ii)'*auc(5:6,ii);
    AUC_hist_mort_CF(ii)=CF_shares(7:10,ii)'*auc(7:10,ii);
end

%% calculate AUC gaps: CF-actual by group
AUC_default_gap=AUC_default_CF-AUC_default;
AUC_history_gap=AUC_history_CF-AUC_history;
AUC_mortgage_gap=AUC_mortgage_CF-AUC_mortgage;
AUC_hist_mort_gap=AUC_hist_mort_CF-AUC_hist_mort;

remove_ii=[1 2 5 6 9 10 13 14];

AUC_default_gap(remove_ii)=[];
AUC_history_gap(remove_ii)=[];
AUC_mortgage_gap(remove_ii)=[];
AUC_hist_mort_gap(remove_ii)=[];


%% create table

legendEntries = {'Young: Our Model', 'Young: Credit Score', 'I_{p20}: Our Model', 'I_{p20}: Credit Score','Minority: Our Model', 'Minority: Credit Score'};

T_AUC_gap = table(string(legendEntries)', AUC_default_gap', AUC_history_gap',AUC_mortgage_gap', AUC_hist_mort_gap', 'VariableNames', {'Group' 'Default' 'Credit History' 'Credit Mix' 'Credit Mix X Credit History'});
disp(T_AUC_gap)

T_AUC_gap = table(string(legendEntries(1:6))', AUC_default_gap', AUC_history_gap',AUC_mortgage_gap', 'VariableNames', {'Group' 'Default' 'Credit History' 'Credit Mix'});
disp(T_AUC_gap)

%% Save results into Excel file

filename='AUC_CF.xlsx';
writetable(T_AUC_gap, filename, 'WriteRowNames', true);

%% calculate AUC gaps: CF gap vs actual gap between marginalized and non-marginalized group

AUC_default_g_gap=[AUC_default(3:4)-AUC_default(5:6),AUC_default(7:8)-AUC_default(9:10),AUC_default(11:12)-AUC_default(13:14)];
AUC_history_g_gap=[AUC_history(3:4)-AUC_history(5:6),AUC_history(7:8)-AUC_history(9:10),AUC_history(11:12)-AUC_history(13:14)];
AUC_mortgage_g_gap=[AUC_mortgage(3:4)-AUC_mortgage(5:6),AUC_mortgage(7:8)-AUC_mortgage(9:10),AUC_mortgage(11:12)-AUC_mortgage(13:14)];
AUC_hist_mort_g_gap=[AUC_hist_mort(3:4)-AUC_hist_mort(5:6),AUC_hist_mort(7:8)-AUC_hist_mort(9:10),AUC_hist_mort(11:12)-AUC_hist_mort(13:14)];

AUC_default_g_gap_CF=[AUC_default_CF(3:4)-AUC_default_CF(5:6),AUC_default_CF(7:8)-AUC_default_CF(9:10),AUC_default_CF(11:12)-AUC_default_CF(13:14)];
AUC_history_g_gap_CF=[AUC_history_CF(3:4)-AUC_history_CF(5:6),AUC_history_CF(7:8)-AUC_history_CF(9:10),AUC_history_CF(11:12)-AUC_history_CF(13:14)];
AUC_mortgage_g_gap_CF=[AUC_mortgage_CF(3:4)-AUC_mortgage_CF(5:6),AUC_mortgage_CF(7:8)-AUC_mortgage(9:10),AUC_mortgage_CF(11:12)-AUC_mortgage_CF(13:14)];
AUC_hist_mort_g_gap_CF=[AUC_hist_mort_CF(3:4)-AUC_hist_mort_CF(5:6),AUC_hist_mort_CF(7:8)-AUC_hist_mort_CF(9:10),AUC_hist_mort_CF(11:12)-AUC_hist_mort_CF(13:14)];



% save in Excel file

T_AUC_g_gap = table(string(legendEntries(1:6))', AUC_default_g_gap', AUC_history_g_gap',AUC_mortgage_g_gap', 'VariableNames', {'Group' 'Default' 'Credit History' 'Credit Mix'});
disp(T_AUC_g_gap)

T_AUC_g_gap_CF = table(string(legendEntries(1:6))', AUC_default_g_gap_CF', AUC_history_g_gap_CF',AUC_mortgage_g_gap_CF', 'VariableNames', {'Group' 'Default' 'Credit History' 'Credit Mix'});
disp(T_AUC_g_gap_CF)


%% Save results into Excel file

filename='AUC_CF_g.xlsx';
writetable(T_AUC_g_gap, filename, 'WriteRowNames', true);

